Bootstrap AdS Veneziano Amplitude with Arbitrary Kaluza-Klein Modes

We present a derivation of the first curvature correction to the AdS Veneziano amplitude for arbitrary Kaluza-Klein (KK) modes, using a bootstrap approach based on the world-sheet representation and AdS$\times$S formalism. Our results establish a universal formula for the first order curvature correction without considering any low-lying KK configurations. We give new predictions for Wilson coefficients in the low-energy expansion. In the high-energy regime, the amplitude exhibits a universal exponent independent of the external KK charges, providing a coherent picture of AdS stringy amplitudes in different backgrounds.

==> anc/OPEdata.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     23771,        742]
NotebookOptionsPosition[     23269,        720]
NotebookOutlinePosition[     23683,        737]
CellTagsIndexPosition[     23640,        734]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    SubscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox["f", "0"], 
       SubscriptBox["\[Tau]", "2"]}], "\[RightAngleBracket]"}], 
     RowBox[{"\[Delta]", ",", "\[ScriptL]"}]], " ", "=", " ", 
    RowBox[{"f0\[Tau]2", "[", 
     RowBox[{"\[Delta]", ",", "\[ScriptL]"}], "]"}]}], ",", " ", 
   RowBox[{
    SubscriptBox["i", "p"], "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["p", "1"], "-", 
        SubscriptBox["p", "2"]}], ")"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["p", "3"], "-", 
        SubscriptBox["p", "4"]}], ")"}], "2"]}]}], ",", 
   RowBox[{
    SubscriptBox["j", "p"], "=", " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["p", "1"], "2"], "+", 
     SuperscriptBox[
      SubscriptBox["p", "2"], "2"], "+", 
     SuperscriptBox[
      SubscriptBox["p", "3"], "2"], "+", 
     SuperscriptBox[
      SubscriptBox["p", "4"], "2"]}]}]}], " ", "*)"}]], "Input",ExpressionUUID\
->"03b12c78-9897-40de-b375-99d364b9db2e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"f0\[Tau]2", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SubscriptBox["i", "p"], "4"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"6", " ", "\[CapitalSigma]"}], "+", 
        SubscriptBox["j", "p"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
         SubscriptBox["n", "s"]}]}], ")"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"f0\[Tau]2", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f0\[Tau]2", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["i", "p"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalSigma]"}], ")"}]}], "+", 
         SubscriptBox["j", "p"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
          SubscriptBox["n", "s"]}]}], ")"}]}]}], 
     RowBox[{"4", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"f0\[Tau]2", "[", 
     RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["i", "p"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["j", "p"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SubscriptBox["n", "s"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"128", " ", 
       SqrtBox["3"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"f0\[Tau]2", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f0\[Tau]2", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9", "128"]}], " ", 
     SqrtBox["3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["i", "p"], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["j", "p"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SubscriptBox["n", "s"]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"f0\[Tau]2", "[", 
     RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f0\[Tau]2", "[", 
     RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "72"], " ", 
     RowBox[{"(", 
      RowBox[{"164", "-", 
       RowBox[{"36", " ", "\[CapitalSigma]"}], "-", 
       RowBox[{"3", " ", 
        SubscriptBox["i", "p"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["j", "p"]}], "+", 
       RowBox[{"36", " ", 
        SubscriptBox["n", "s"]}], "-", 
       RowBox[{"12", " ", "\[CapitalSigma]", " ", 
        SubscriptBox["n", "s"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"f0\[Tau]2", "[", 
     RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f0\[Tau]2", "[", 
     RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SubscriptBox["i", "p"], "12"]}], "+", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"27", "-", 
        RowBox[{"6", " ", "\[CapitalSigma]"}], "+", 
        SubscriptBox["j", "p"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
         SubscriptBox["n", "s"]}]}], ")"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"f0\[Tau]2", "[", 
     RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"47138", "-", 
      RowBox[{"7092", " ", "\[CapitalSigma]"}], "-", 
      RowBox[{"591", " ", 
       SubscriptBox["i", "p"]}], "+", 
      RowBox[{"1182", " ", 
       SubscriptBox["j", "p"]}], "+", 
      RowBox[{"7092", " ", 
       SubscriptBox["n", "s"]}], "-", 
      RowBox[{"2364", " ", "\[CapitalSigma]", " ", 
       SubscriptBox["n", "s"]}]}], 
     RowBox[{"36864", " ", 
      SqrtBox["5"]}]]}], ",", 
   RowBox[{
    RowBox[{"f0\[Tau]2", "[", 
     RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f0\[Tau]2", "[", 
     RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"25", " ", 
       SqrtBox["5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1670"}], "+", 
         RowBox[{"252", " ", "\[CapitalSigma]"}], "+", 
         RowBox[{"21", " ", 
          SubscriptBox["i", "p"]}], "-", 
         RowBox[{"42", " ", 
          SubscriptBox["j", "p"]}], "-", 
         RowBox[{"252", " ", 
          SubscriptBox["n", "s"]}], "+", 
         RowBox[{"84", " ", "\[CapitalSigma]", " ", 
          SubscriptBox["n", "s"]}]}], ")"}]}], "24576"]}]}], ",", 
   RowBox[{
    RowBox[{"f0\[Tau]2", "[", 
     RowBox[{"5", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f0\[Tau]2", "[", 
     RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"625", " ", 
       SqrtBox["5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "78"}], "+", 
         RowBox[{"12", " ", "\[CapitalSigma]"}], "+", 
         SubscriptBox["i", "p"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["j", "p"]}], "-", 
         RowBox[{"12", " ", 
          SubscriptBox["n", "s"]}], "+", 
         RowBox[{"4", " ", "\[CapitalSigma]", " ", 
          SubscriptBox["n", "s"]}]}], ")"}]}], "24576"]}]}]}], 
  "}"}]], "Output",
 ExpressionUUID -> "4123691c-309b-4b4b-8e9f-6b3be233810a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   SubscriptBox[
    RowBox[{"\[LeftAngleBracket]", 
     SubscriptBox["f", "2"], "\[RightAngleBracket]"}], 
    RowBox[{"\[Delta]", ",", "\[ScriptL]"}]], " ", "=", 
   RowBox[{
    RowBox[{"fm2", "[", 
     RowBox[{"\[Delta]", ",", "\[ScriptL]"}], "]"}], "+", " ", 
    RowBox[{
     SuperscriptBox["\[Delta]", "2"], 
     SubscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox["f", "0"], "\[RightAngleBracket]"}], 
      RowBox[{"\[Delta]", ",", "\[ScriptL]"}]], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "*)"}]], "Input",ExpressionUUID->\
"cb3b03bd-2d7a-4ef2-92ce-960b4178b33c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"fm2", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "24"], " ", 
      RowBox[{"(", 
       RowBox[{"231", "+", 
        RowBox[{"16", " ", "\[CapitalSigma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", 
           SuperscriptBox["\[CapitalSigma]", "2"]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"2", " ", "\[CapitalSigma]"}]}], ")"}], " ", 
         SubscriptBox["i", "p"]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["i", "p", "2"]}], "-", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
         SubscriptBox["j", "p"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "-", 
        RowBox[{"2", " ", "\[CapitalSigma]"}]}], ")"}], " ", 
      SubscriptBox["n", "s"]}]}]}], ",", 
   RowBox[{
    RowBox[{"fm2", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
      SubscriptBox["n", "t"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
      SubscriptBox["n", "u"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["p", "1"], "-", 
        SubscriptBox["p", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["p", "3"], "-", 
        SubscriptBox["p", "4"]}], ")"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"fm2", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "48"], " ", 
      RowBox[{"(", 
       RowBox[{"627", "+", 
        RowBox[{"8", " ", "\[CapitalSigma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "59"}], "+", 
           RowBox[{"2", " ", "\[CapitalSigma]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[CapitalSigma]"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "17"}], "+", 
           RowBox[{"6", " ", "\[CapitalSigma]"}]}], ")"}], " ", 
         SubscriptBox["i", "p"]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["i", "p", "2"]}], "-", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
         SubscriptBox["j", "p"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "-", 
        RowBox[{"2", " ", "\[CapitalSigma]"}]}], ")"}], " ", 
      SubscriptBox["n", "s"]}]}]}], ",", 
   RowBox[{
    RowBox[{"fm2", "[", 
     RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"399", "-", 
       RowBox[{"1664", " ", "\[CapitalSigma]"}], "+", 
       RowBox[{"80", " ", 
        SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "71"}], "+", 
          RowBox[{"10", " ", "\[CapitalSigma]"}]}], ")"}], " ", 
        SubscriptBox["i", "p"]}], "+", 
       RowBox[{"15", " ", 
        SubsuperscriptBox["i", "p", "2"]}], "-", 
       RowBox[{"120", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
        SubscriptBox["j", "p"]}]}], "2304"], "-", 
     RowBox[{
      FractionBox["23", "48"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
      SubscriptBox["n", "s"]}]}]}], ",", 
   RowBox[{
    RowBox[{"fm2", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
        SubscriptBox["n", "t"]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
        SubscriptBox["n", "u"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "1"], "-", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "3"], "-", 
          SubscriptBox["p", "4"]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"fm2", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "256"], " ", 
      RowBox[{"(", 
       RowBox[{"3753", "+", 
        RowBox[{"48", " ", "\[CapitalSigma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "73"}], "+", 
           RowBox[{"\[CapitalSigma]", " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", "\[CapitalSigma]"}], ")"}]}]}], ")"}]}], "+", 
        
        RowBox[{"9", " ", 
         SubscriptBox["i", "p"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "54"}], "+", 
           RowBox[{"20", " ", "\[CapitalSigma]"}], "+", 
           SubscriptBox["i", "p"]}], ")"}]}], "+", 
        RowBox[{"144", " ", 
         SubscriptBox["j", "p"]}], "-", 
        RowBox[{"72", " ", "\[CapitalSigma]", " ", 
         SubscriptBox["j", "p"]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["27", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
      SubscriptBox["n", "s"]}]}]}], ",", 
   RowBox[{
    RowBox[{"fm2", "[", 
     RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
        SubscriptBox["n", "t"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
        SubscriptBox["n", "u"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "1"], "-", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "3"], "-", 
          SubscriptBox["p", "4"]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"fm2", "[", 
     RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "864"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "743"}], "+", 
        RowBox[{"24", " ", "\[CapitalSigma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "83"}], "+", 
           RowBox[{"2", " ", "\[CapitalSigma]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[CapitalSigma]"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", 
           RowBox[{"6", " ", "\[CapitalSigma]"}]}], ")"}], " ", 
         SubscriptBox["i", "p"]}], "+", 
        RowBox[{"9", " ", 
         SubsuperscriptBox["i", "p", "2"]}], "-", 
        RowBox[{"72", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
         SubscriptBox["j", "p"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "-", "\[CapitalSigma]"}], ")"}], " ", 
      SubscriptBox["n", "s"]}]}]}], ",", 
   RowBox[{
    RowBox[{"fm2", "[", 
     RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
        SubscriptBox["n", "t"]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
        SubscriptBox["n", "u"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "1"], "-", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "3"], "-", 
          SubscriptBox["p", "4"]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"fm2", "[", 
     RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "144"], " ", 
      RowBox[{"(", 
       RowBox[{"2019", "+", 
        RowBox[{"8", " ", "\[CapitalSigma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "281"}], "+", 
           RowBox[{"2", " ", "\[CapitalSigma]", " ", 
            RowBox[{"(", 
             RowBox[{"27", "+", "\[CapitalSigma]"}], ")"}]}]}], ")"}]}], "+", 
        
        RowBox[{"3", " ", 
         SubscriptBox["i", "p"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "74"}], "+", 
           RowBox[{"28", " ", "\[CapitalSigma]"}], "+", 
           SubscriptBox["i", "p"]}], ")"}]}], "+", 
        RowBox[{"48", " ", 
         SubscriptBox["j", "p"]}], "-", 
        RowBox[{"24", " ", "\[CapitalSigma]", " ", 
         SubscriptBox["j", "p"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "-", 
        FractionBox[
         RowBox[{"4", " ", "\[CapitalSigma]"}], "3"]}], ")"}], " ", 
      SubscriptBox["n", "s"]}]}]}], ",", 
   RowBox[{
    RowBox[{"fm2", "[", 
     RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1196479"}], "-", 
       RowBox[{"310560", " ", "\[CapitalSigma]"}], "+", 
       RowBox[{"9456", " ", 
        SuperscriptBox["\[CapitalSigma]", "3"]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4379"}], "+", 
          RowBox[{"394", " ", "\[CapitalSigma]"}]}], ")"}], " ", 
        SubscriptBox["i", "p"]}], "+", 
       RowBox[{"1773", " ", 
        SubsuperscriptBox["i", "p", "2"]}], "-", 
       RowBox[{"14184", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
        SubscriptBox["j", "p"]}]}], "1105920"], "-", 
     FractionBox[
      RowBox[{"1697", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
       SubscriptBox["n", "s"]}], "7680"]}]}], ",", 
   RowBox[{
    RowBox[{"fm2", "[", 
     RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["25", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
        SubscriptBox["n", "t"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
        SubscriptBox["n", "u"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "1"], "-", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "3"], "-", 
          SubscriptBox["p", "4"]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"fm2", "[", 
     RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"25", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "14389"}], "+", 
         RowBox[{"48", " ", "\[CapitalSigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "601"}], "+", 
            RowBox[{"7", " ", "\[CapitalSigma]", " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "\[CapitalSigma]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "249"}], "+", 
            RowBox[{"70", " ", "\[CapitalSigma]"}]}], ")"}], " ", 
          SubscriptBox["i", "p"]}], "+", 
         RowBox[{"63", " ", 
          SubsuperscriptBox["i", "p", "2"]}], "-", 
         RowBox[{"504", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
          SubscriptBox["j", "p"]}]}], ")"}]}], "147456"], "-", 
     FractionBox[
      RowBox[{"1275", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
       SubscriptBox["n", "s"]}], "1024"]}]}], ",", 
   RowBox[{
    RowBox[{"fm2", "[", 
     RowBox[{"5", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["125", "192"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
        SubscriptBox["n", "t"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
        SubscriptBox["n", "u"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "1"], "-", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "3"], "-", 
          SubscriptBox["p", "4"]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"fm2", "[", 
     RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"625", " ", 
       RowBox[{"(", 
        RowBox[{"2847", "+", 
         RowBox[{"16", " ", "\[CapitalSigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "232"}], "+", 
            RowBox[{"\[CapitalSigma]", " ", 
             RowBox[{"(", 
              RowBox[{"48", "+", "\[CapitalSigma]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["i", "p"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "94"}], "+", 
            RowBox[{"36", " ", "\[CapitalSigma]"}], "+", 
            SubscriptBox["i", "p"]}], ")"}]}], "+", 
         RowBox[{"48", " ", 
          SubscriptBox["j", "p"]}], "-", 
         RowBox[{"24", " ", "\[CapitalSigma]", " ", 
          SubscriptBox["j", "p"]}]}], ")"}]}], "147456"], "-", 
     FractionBox[
      RowBox[{"3125", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
       SubscriptBox["n", "s"]}], "3072"]}]}]}], "}"}]], "Output",
 ExpressionUUID -> "25be0e91-cb25-4416-8710-510d07064cff"]
}, Open  ]]
},
WindowSize->{808, 699},
WindowMargins->{{Automatic, 296}, {1, Automatic}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (2016\:5e748\:670817\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID -> "027b4899-7c8b-4179-9388-71791051ca07"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1134, 36, 34, "Input"],
Cell[1717, 60, 6110, 189, 419, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7864, 254, 647, 17, 34, "Input"],
Cell[8514, 273, 14739, 444, 709, "Output"]
}, Open  ]]
}
]
*)


